SteelAgent: LLM-Orchestrated, Physics-Informed Steel Property Prediction with Audited Generalization and Calibrated Uncertainty

Steel property models can perform well on random test splits even when they extrapolate poorly to unfamiliar alloys. SteelAgent couples metallurgical descriptors and machine-learning models with a language-model interface for property prediction, uncertainty reporting and inverse design. We examine how the choice of held-out unit changes the conclusions drawn from SteelBench tensile-strength evaluations. For gradient boosting, pooled out-of-fold $R^2$ fell from 0.859 on a random split to 0.113 when steel families were held out. Empirical coverage of nominal 90% prediction intervals ranged from 91.0% under random splitting to 37.6% on held-out sources. The effect of physics-derived features depended on the evaluation. They increased gradient-boosting $R^2$ by 0.2534 in a 17-family holdout analysis and decreased it by 0.358 in a separate four-grade laboratory analysis. We report group-level errors and a synthetic regression experiment illustrating how calibration can deteriorate on held-out groups. These results motivate reporting the evaluation population alongside a property estimate or compliance score.

==> anc/synthetic_coverage.py <==
"""Reproduce the three synthetic ridge-regression experiments in the SteelAgent preprint.
Python 3.14.8, NumPy 2.5.4. Run with python synthetic_coverage.py.
"""
import sys

import numpy as np

print("python:", sys.version.split()[0])
print("numpy:", np.__version__)

G = 12          # number of groups
D = 11          # features
N = 1636        # match SteelBench core size
ALPHA = 0.10    # 90% target coverage
SEEDS = range(20)


def make_data(rng, mode):
    centers = rng.normal(0, 1, (G, D)) * 2.0              # cluster centers in X-space
    g_id = rng.integers(0, G, N)
    X = centers[g_id] + 0.8 * rng.normal(0, 1, (N, D))    # clusters along latent directions
    w = np.array([3.0, 1.5, -2.0, 0.5] + [0.0] * (D - 4))
    base = X @ w + 1.2 * X[:, 0] * X[:, 1] + 0.8 * X[:, 2] ** 2
    if mode == "LOFO-shift":
        # Applies to all observations in this scenario.
        base = base + 2.5 * np.tanh(X[:, 0] * X[:, 2])
    g_int = rng.normal(0, 1.0, G)                          # group-specific offset
    y = base + g_int[g_id] + rng.normal(0, 1.0, N)
    return X, y, g_id, centers


def ridge_fit_predict(Xtr, ytr, Xte, lam=1.0):
    A = Xtr.T @ Xtr + lam * np.eye(Xtr.shape[1])
    w = np.linalg.solve(A, Xtr.T @ ytr)
    return Xte @ w


def split_conformal(X, y, g_id, mode, rng):
    if mode == "RandomKFold":
        perm = rng.permutation(N)
        tr, te = perm[: int(0.8 * N)], perm[int(0.8 * N):]
    elif mode == "GKF-group":
        held = rng.choice(G, size=2, replace=False)       # hold out 2 random clusters
        tr = np.where(~np.isin(g_id, held))[0]
        te = np.where(np.isin(g_id, held))[0]
    else:  # LOFO-shift: hold out the two EXTREME clusters (max |proj|) -> extrapolation
        cen = np.array([X[g_id == g].mean(0) for g in range(G)])
        proj = cen @ cen.mean(0)                           # extremity score along mean dir
        held = np.argsort(np.abs(proj))[-2:]
        tr = np.where(~np.isin(g_id, held))[0]
        te = np.where(np.isin(g_id, held))[0]
    # calibration split from train (25%)
    perm = rng.permutation(len(tr))
    cal, fit = tr[perm[: len(tr) // 4]], tr[perm[len(tr) // 4:]]
    scores = np.abs(y[cal] - ridge_fit_predict(X[fit], y[fit], X[cal]))
    q = np.quantile(scores, min(1 - ALPHA + (len(cal) + 1) ** -1, 1.0), method="higher")
    pred = ridge_fit_predict(X[fit], y[fit], X[te])
    width = 2 * q
    cov = float(np.mean(np.abs(y[te] - pred) <= q))
    return cov, width


results = {}
for mode in ("RandomKFold", "GKF-group", "LOFO-shift"):
    covs, widths = [], []
    for seed in SEEDS:
        rng = np.random.default_rng(1000 + seed)
        X, y, g, cen = make_data(rng, mode)
        c, w = split_conformal(X, y, g, mode, rng)
        covs.append(c)
        widths.append(w)
    results[mode] = (float(np.mean(covs)), float(np.std(covs)), float(np.mean(widths)))
    print(f"{mode:>12}: coverage {results[mode][0]:.1%} +/- {results[mode][1]:.1%}  "
          f"mean width {results[mode][2]:.2f}")

